Exact Event Horizon of a Black Hole Merger

We argue that the event horizon of a binary black hole merger, in the extreme-mass-ratio limit where one of the black holes is much smaller than the other, can be described in an exact analytic way. This is done by tracing in the Schwarzschild geometry a congruence of null geodesics that approaches a null plane at infinity. Its form can be given explicitly in terms of elliptic functions, and we use it to analyze and illustrate the time-evolution of the horizon along the merger. We identify features such as the line of caustics at which light rays enter the horizon, and the critical point at which the horizons touch. We also compute several quantities that characterize these aspects of the merger.

==> anc/gifcomment.txt <==
This animation consists of a sequence of constant-time slices of the event horizon computed in the article. The time coordinate is the Killing time of the Schwarzschild geometry. The spatial coordinates are x=r sin phi and z=r sin phi,  where r is the area-radius and phi the azimuthal angle.
The 3D plots are obtained by rotating around x=0 the constant-t plots shown in the article. The small wiggles that appear in the animation after the merger, are spurious (due to finite interpolation errors in the construction of the surfaces).
